Application of NotebookLM, a Large Language Model with Retrieval-Augmented Generation, for Lung Cancer Staging

Purpose: In radiology, large language models (LLMs), including ChatGPT, have recently gained attention, and their utility is being rapidly evaluated. However, concerns have emerged regarding their reliability in clinical applications due to limitations such as hallucinations and insufficient referencing. To address these issues, we focus on the latest technology, retrieval-augmented generation (RAG), which enables LLMs to reference reliable external knowledge (REK). Specifically, this study examines the utility and reliability of a recently released RAG-equipped LLM (RAG-LLM), NotebookLM, for staging lung cancer. Materials and methods: We summarized the current lung cancer staging guideline in Japan and provided this as REK to NotebookLM. We then tasked NotebookLM with staging 100 fictional lung cancer cases based on CT findings and evaluated its accuracy. For comparison, we performed the same task using a gold-standard LLM, GPT-4 Omni (GPT-4o), both with and without the REK. Results: NotebookLM achieved 86% diagnostic accuracy in the lung cancer staging experiment, outperforming GPT-4o, which recorded 39% accuracy with the REK and 25% without it. Moreover, NotebookLM demonstrated 95% accuracy in searching reference locations within the REK. Conclusion: NotebookLM successfully performed lung cancer staging by utilizing the REK, demonstrating superior performance compared to GPT-4o. Additionally, it provided highly accurate reference locations within the REK, allowing radiologists to efficiently evaluate the reliability of NotebookLM's responses and detect possible hallucinations. Overall, this study highlights the potential of NotebookLM, a RAG-LLM, in image diagnosis.

==> anc/OnlineResource1.csv <==
Case,CT findings,TNM classification
1,A 4.9 cm tumor with invasion of the great vessels is identified in the left lower lobe. Enlarged lymph nodes are seen in the contralateral hilum. No distant metastasis.,T4 N3 M0
2,A 2 cm solid component diameter tumor is observed in the left lower lobe. The tumor invades the main bronchus but not the carina. Enlarged left mediastinal lymph nodes. There is a metastasis in the axial vertebrae.,T2a N2 M1b
3,A 4 cm tumor is found invading the phrenic nerve on the left side. Enlarged lymph nodes are seen in the contralateral mediastinum. No distant metastasis.,T3 N3 M0
4,"A 6.5 cm solid component diameter tumor is observed in the right lower lobe, with direct invasion into the diaphragm. Two separate tumor nodules are observed in the tongue ward. Enlarged ipsilateral peribronchial and mediastinal lymph nodes. There is no other metastasis.",T4 N2 M1a
5,"A 0.3 cm solid component diameter tumor is observed in the left lower lobe, with a total nodule diameter of 2 cm. The tumor is surrounded by visceral pleura. There is no bronchoscopic evidence of invasion beyond the lobar bronchus. No lymph node enlargement or distant metastases are observed.",T1mi N0 M0
6,A 6.9 cm tumor is observed in the left lower lobe. No lymph node enlargement. Pleural nodules are observed.,T3 N0 M1a
7,"A 7.11 cm solid component diameter tumor is observed in the left lower lobe, surrounded by lung.  Enlarged ipsilateral peribronchial lymph nodes. There are seven liver metastases and eleven bone metastases.",T4 N1 M1c
8,"A 1.9 cm solid component diameter tumor is observed in the left upper lobe. The tumor is associated with partial atelectasis extending to the hilum. Enlarged ipsilateral peribronchial lymph nodes, but no hilar or mediastinal lymph node enlargement. No distant metastasis.",T2a N1 M0
9,"A 0.7 cm solid component diameter tumor is observed in the right upper lobe, with a total ground-glass nodule diameter of 4 cm. The tumor is surrounded by visceral pleura. There is no bronchoscopic evidence of invasion beyond the lobar bronchus. No lymph node enlargement or distant metastases are observed.",T1a N0 M0
10,A 5.5 cm tumor is found in the right upper lobe. No invasion of surrounding structures is noted. No lymph node enlargement. Malignant pleural effusion is present. A single metastatic brain lesion is noted.,T3 N0 M1c
11,A 1.8 cm solid component diameter tumor is observed in the left upper lobe. The tumor is surrounded by visceral pleura. There is no bronchoscopic evidence of invasion beyond the lobar bronchus. No lymph node enlargement or distant metastases are observed.,T1b N0 M0
12,A 2.5 cm solid component diameter tumor is observed in the right lower lobe. The tumor is surrounded by lung. There is no bronchoscopic evidence of invasion beyond the lobar bronchus. No lymph node enlargement or distant metastases are observed.,T1c N0 M0
13,"A 5.8 cm solid component diameter tumor is observed in the right upper lobe, with direct invasion into the heart. Enlarged contralateral mediastinal lymph nodes. There are sixty-nine bone metastases.",T4 N3 M1c
14,A 1.5 cm solid component diameter tumor is observed in the right upper lobe. The tumor invades the visceral pleura. No lymph node enlargement or distant metastases are observed.,T2a N0 M0
15,A 2 cm solid component diameter tumor is observed in the left upper lobe. The tumor is associated with partial atelectasis extending to the hilum. No lymph node enlargement or distant metastases are observed.,T2a N0 M0
16,"A 4.4 cm solid component diameter tumor is observed in the right upper lobe, with direct invasion into the esophagus. One separate tumor nodule is observed in the right middle lobe. Enlarged ipsilateral supraclavicular lymph nodes. One metastatic lesion is found in the sternum.",T4 N3 M1b
17,A 40mm solid component diameter tumor is observed in the right middle lobe. The tumor invades the chest wall. No lymph node enlargement or distant metastases are observed.,T3 N0 M0
18,A 4.9 cm solid component diameter tumor is observed in the right upper lobe. No lymph node enlargement or distant metastases are observed.,T2b N0 M0
19,Carcinoma in situ is observed in the right middle lobe. The total diameter of nodule is 0.4 cm. No lymph node enlargement or distant metastasis.,Tis N0 M0
20,A 4.5 cm solid component diameter tumor is observed in the right lower lobe. The tumor invades the phrenic nerve. No lymph node enlargement or distant metastases are observed.,T3 N0 M0
21,A 35 mm tumor is observed in the left lower lobe. No invasion of surrounding structures is observed. Ipsilateral mediastinal lymph node enlargement is observed. There is a metastasis in the vertebra prominens.,T2a N2 M1b
22,No evidence of primary tumor. No lymph node enlargement. There are three bone metastases proven to be lung cancer by biopsy.,T0 N0 M1c
23,A 6.5 cm solid component diameter tumor is observed in the right upper lobe. The tumor directly invades the heart. No lymph node enlargement or distant metastases are observed.,T4 N0 M0
24,A 3.2 cm solid component diameter tumor is observed in the left upper lobe. The tumor invades the visceral pleura. Enlarged right peribronchial and hilar lymph nodes. No distant metastasis.,T2a N3 M0
25,A 1.1 cm solid component diameter tumor is observed in the right lower lobe. The tumor is surrounded by lung. There is no bronchoscopic evidence of invasion beyond the lobar bronchus. Enlarged right hilar and mediastinal lymph nodes. A 2 cm tumor is observed in the brain.,T1b N2 M1b
26,A 7.1 cm solid component diameter tumor is observed in the left upper lobe. No lymph node enlargement or distant metastases are observed.,T4 N0 M0
27,A 4.2 cm solid component diameter tumor is observed in the right upper lobe. There is a separate tumor nodule in the same lobe. No lymph node enlargement or distant metastases are observed.,T3 N0 M0
28,A 0.1 cm solid component diameter tumor within a 1.1 cm ground-glass nodule is observed in the left lower lobe. The tumor is surrounded by lung. No lymph node enlargement. No distant metastasis.,T1mi N0 M0
29,A 2.5 cm ground-glass nodule is observed in the right upper lobe. The tumor is surrounded by lung. Enlarged ipsilateral supraclavicular lymph nodes. No distant metastasis.,Tis N3 M0
30,"A 1.8 cm tumor is observed in the left upper lobe, surrounded by lung. Enlarged ipsilateral supraclavicular lymph nodes. A single 1.5 cm metastasis in the brain is also observed.",T1b N3 M1b
31,"A 2.8 cm tumor is observed in the right lower lobe. The tumor invades the visceral pleura. Ipsilateral hilar lymph node enlargement is observed, but no mediastinal lymph node enlargement. No distant metastasis.",T2a N1 M0
32,"A 0.9 cm solid component diameter tumor is observed in the left lower lobe, with a total ground glass nodule diameter of 2.8 cm. The tumor is surrounded by visceral pleura. There is no bronchoscopic evidence of invasion beyond the lobar bronchus. Enlarged left mediastinal lymph nodes. No distant metastasis.",T1a N2 M0
33,"A 5.5 cm tumor is observed in the left upper lobe, with invasion into the chest wall. No lymph node enlargement. No distant metastasis.",T3 N0 M0
34,A 4 cm tumor is observed in the left upper lobe. Separate tumor nodules are observed in the tongue ward. No lymph node enlargement. No distant metastasis.,T3 N0 M0
35,A 6.2 cm tumor is observed in the left lower lobe. No lymph node enlargement. Malignant pleural effusion is observed. There is no other metastasis.,T3 N0 M1a
36,"A 4.2 cm tumor is observed in the right lower lobe, with invasion into the heart. Ipsilateral hilar and mediastinal lymph node enlargement is observed. No distant metastasis.",T4 N2 M0
37,"A 1.5 cm tumor is observed in the left lower lobe. The tumor does not invade surrounding tissues. Enlarged ipsilateral hilar lymph nodes, but no mediastinal lymph node enlargement. There are forty metastases in the liver.",T1b N1 M1c
38,A 0.4 cm solid component diameter tumor within a 2.8 cm ground-glass nodule is observed in the right lower lobe. The tumor is surrounded by lung. No lymph node enlargement. No distant metastasis.,T1mi N0 M0
39,"A 1.2 cm tumor is observed in the left upper lobe, surrounded by lung. No lymph node enlargement. A single 1.9 cm metastasis in the brain is also observed.",T1b N0 M1b
40,"A 4.8 cm tumor is observed in the right upper lobe, surrounded by lung. No lymph node enlargement. No distant metastasis.",T2b N0 M0
41,Separate tumor nodules are found in the right upper lobe and right middle lobe. No lymph node involvement. A single metastasis is found in the brain.,T4 N0 M1b
42,A 3.7 cm solid component diameter tumor is observed in the right lower lobe. The tumor directly invades the diaphragm. No lymph node enlargement or distant metastases are observed.,T4 N0 M0
43,A 4.3 cm tumor is observed in the left lower lobe. Separate tumor nodules are observed in the tongue ward. Enlarged left supraclavicular lymph nodes. There are innumerable metastases in the liver.,T4 N3 M1c
44,A 4.3 mm solid component diameter tumor within a 43 mm ground-glass nodule is observed in the right lower lobe. The tumor is surrounded by lung. Enlarged right hilar lymph nodes.  No distant metastasis.,T1a N1 M0
45,"A 4.3 cm tumor is observed in the left upper lobe, surrounded by lung. Ipsilateral  hilar and mediastinal lymph nodes enlargement are observed. A metastasis in the 7th thoracic vertebra(vertebra prominens) is also observed.",T2b N2 M1b
46,"A 4.3 cm tumor is observed in the left upper lobe, with invasion into the parietal pericardium. No lymph node enlargement. Seven pleural nodules are observed.",T3 N0 M1a
47,A 4.3 cm tumor is observed in the right middle lobe. The tumor invades the visceral pleura. Enlarged contralateral mediastinal lymph nodes. There are countless metastases in the brain.,T2b N3 M1c
48,A 4.3 cm tumor is observed in the left lower lobe. The tumor directly invades the aorta. Enlarged ipsilateral and contralateral mediastinal lymph nodes. There is malignant pericardium effusion. There is a metastasis in the thyroid.,T4 N3 M1c
49,"A 4.3 cm tumor is observed in the tongue ward. The tumor invades the 7th rib ,directly. Enlarged left hilar lymph nodes, but no mediastinal lymph node enlargement. There is one metastasis in the brain and one metastasis in the pubis.",T3 N1 M1c
50,"A 4.2 cm tumor is observed in the right upper lobe, surrounded by lung. No lymph node enlargement. No distant metastasis.",T2b N0 M0
51,A 4.2 cm tumor is found in the right lower lobe. There are separate tumor nodules in the tongue ward. No lymph node involvement.,T2b N0 M1a
52,A 3.9 cm solid component diameter tumor is observed in the left upper lobe. Enlarged contralateral mediastinal lymph nodes are observed. No distant metastases are observed.,T2a N3 M0
53,"A 0.6 cm solid component diameter tumor is observed in the right upper lobe, with a total ground glass nodule diameter of 4.2 cm. The tumor is surrounded by lung. There is no bronchoscopic evidence of invasion beyond the lobar bronchus. No lymph node enlargement or distant metastasis.",T1a N0 M0
54,A 4.6 cm solid component diameter tumor is observed in the right upper lobe. The tumor invades the chest wall. Enlarged ipsilateral mediastinal and contralateral supraclavicular lymph nodes. Malignant pleural effusion is present.,T3 N3 M1a
55,A 5.2 cm solid component diameter tumor is observed in the left lower lobe. The tumor directly invades the mediastinum. No lymph node enlargement or distant metastases are observed.,T4 N0 M0
56,A 2.1 cm tumor is identified in the right middle lobe. There is an invasion into the visceral pleura. Enlarged lymph nodes are seen in the ipsilateral hilum and mediastinum. No distant metastasis.,T2a N2 M0
57,A 3.8 cm tumor is observed in the right lower lobe. Separate tumor nodules are observed in the same lobe. Ipsilateral mediastinal lymph node enlargement is observed. No distant metastasis.,T3 N2 M0
58,"A 4.8 cm solid component diameter tumor is observed in the left lower lobe, with direct invasion into the mediastinum. Enlarged lymph nodes are seen in the ipsilateral hilum and mediastinum. Several pericardium nodules are observed.",T4 N2 M1a
59,A 1.3 cm tumor is found in the right lower lobe with associated atelectasis extending to the hilum. No lymph node enlargement or distant metastasis.,T2a N0 M0
60,A 4.1 cm tumor is observed in the right lower lobe. No invasion of surrounding structures is observed.  No lymph node enlargement or distant metastases are observed.,T2b N0 M0
61,"A 1.7 cm tumor is observed in the right upper lobe, with invasion into the superior vena cava. Ipsilateral hilar lymph node enlargement is observed, but no mediastinal lymph node enlargement. No distant metastasis.",T4 N1 M0
62,"A 2.8 cm tumor is found in the right lower lobe, confined to the lung. Ipsilateral mediastinum lymph node enlargement is present.  Two metastatic lesions are found in the brain.",T1c N2 M1c
63,"Carcinoma in situ is found in the right lower lobe. The solid component is 0 cm, and the total diameter of the ground-glass nodule is 2.9 cm. No lymph node involvement or distant metastasis.",Tis N0 M0
64,A 4.9 cm solid component diameter tumor is observed in the left upper lobe. The tumor directly invades the great vessels. No lymph node enlargement or distant metastases are observed.,T4 N0 M0
65,No evidence of primary tumor. No lymph node enlargement. There is one liver metastasis proven to be lung cancer by biopsy.,T0 N0 M1b
66,"A 5.8 cm solid component diameter tumor is observed in the right lower lobe. The tumor directly invades the trachea. Enlarged lymph nodes are seen in the ipsilateral hilum, but not the mediastinum. No distant metastasis. ",T4 N1 M0
67,A 4.7 cm tumor is found invading the visceral pleura of the right lung. No lymph node enlargement or distant metastases are observed.,T2b N0 M0
68,A 1.9 cm tumor is found in the left lower lobe. Obstructive pneumonitis extending to the hilum is present. Enlarged lymph nodes are seen in the ipsilateral mediastinum. No distant metastasis.,T2a N2 M0
69,A 2.8 cm solid component diameter tumor is observed in the left lower lobe. The tumor directly invades the recurrent laryngeal nerve. Enlarged ipsilateral scalene lymph nodes are observed. There is an 11cm liver metastasis .,T4 N3 M1b
70,A 5.3 cm solid component diameter tumor is observed in the right upper lobe. The tumor directly invades the esophagus.  Enlarged several right supraclavicular lymph nodes and one right submandibular lymph node. There is no other metastasis.,T4 N3 M1b
71,"Primary tumor cannot be assessed, but positive cytology is reported in the bronchial washings. Ipsilateral peribronchial lymph node enlargement is present. And it is proven to be lung cancer by biopsy. No distant metastasis.",TX N1 M0
72,A 1.7 cm solid tumor is found in the left upper lobe. No invasion is found beyond the lung. Ipsilateral peribronchial lymph node enlargement is present. No distant metastases are found.,T1b N1 M0
73,"A 2.5 cm tumor is found invading the main bronchus of the left lung, but not the carina. No lymph node enlargement or distant metastases are observed.",T2a N0 M0
74,A 5.6 cm solid component diameter tumor is observed in the left upper lobe. The tumor directly invades the vertebral body. No lymph node enlargement. One metastatic lesion is identified in the right adrenal gland.,T4 N0 M1b
75,A 2.2 cm tumor is observed in the right lower lobe. The tumor invades the visceral pleura. Ipsilateral  mediastinal lymph node enlargement is observed. There is a metastasis in the 2nd thoracic vertebra.,T2a N2 M1b
76,A 3.9 cm tumor is observed in the left lower lobe. No invasion of surrounding structures is observed. Ipsilateral hilar and mediastinal lymph node enlargement is observed. No distant metastasis.,T2a N2 M0
77,A 7.7 cm solid component diameter tumor is observed in the right lower lobe. The tumor directly invades the carina. No lymph node enlargement or distant metastases are observed.,T4 N0 M0
78,Carcinoma in situ is observed in the right lower lobe. The total diameter of the nodule is 0.9 cm. No lymph node enlargement or distant metastasis.,Tis N0 M0
79,"A 1.6 cm tumor is found in the left lower lobe, surrounded by visceral pleura. Bronchoscopy shows evidence of invasion into the main bronchus. Enlarged lymph nodes are seen in the ipsilateral hilum and mediastinum. Two metastases are found in the brain, and one metastasis is found in the liver.",T2a N2 M1c
80,"A 3.2 cm solid component diameter tumor is observed in the right middle lobe. Tumor nodules are observed within the left upper lobe. Enlarged hilar lymph nodes on the right side are observed, but no mediastinal lymph node enlargement is observed. There is no other metastasis.",T2a N1 M1a
81,A 2.7 cm solid component diameter tumor is observed in the left lower lobe. Enlarged peribronchial lymph nodes on the same side are observed. No distant metastases are observed.,T1c N1 M0
82,A 4.9 cm solid component diameter tumor is observed in the right upper lobe. Enlarged mediastinal lymph nodes on the same side are observed. No distant metastases are observed.,T2b N2 M0
83,A 2.9 cm tumor is found in the right upper lobe with no invasion of surrounding structures. Enlarged lymph nodes are seen in the ipsilateral supraclavicular region. One metastasis is found in the liver.,T1c N3 M1b
84,"A 6.6 cm solid component diameter tumor is observed in the right lower lobe, with direct invasion into the carina. Enlarged ipsilateral mediastinal lymph nodes. No distant metastasis.",T4 N2 M0
85,"Positive sputum cytology for malignant cells, but the primary tumor is not visible on imaging. No lymph node enlargement or distant metastasis.",TX N0 M0
86,A 3.8 cm solid component diameter tumor is observed in the left lower lobe. The tumor invades the parietal pericardium. Malignant pericardial effusion is observed. No lymph nodes enlargement are observed.,T3 N0 M1a
87,"There is a 1.5 cm tumor nodule in the right upper lobe and a separate 2.0 cm tumor nodule in the right middle lobe. There is also a 1.2 cm tumor nodule in the left upper lobe. Enlarged ipsilateral hilar lymph nodes, but no mediastinal lymph node enlargement. ",T4 N1 M1a
88,A 1.5 cm solid component diameter tumor is observed in the left upper lobe. The tumor is surrounded by visceral pleura. There is no bronchoscopic evidence of invasion beyond the lobar bronchus. No lymph node enlargement or distant metastasis.,T1b N0 M0
89,"A 2.8 cm solid component diameter tumor is observed in the right lower lobe, surrounded by lung. There is no bronchoscopic evidence of invasion beyond the lobar bronchus. No lymph node enlargement. A 2.8 cm tumor is observed in the right adrenal gland.",T1c N0 M1b
90,A 2.3 cm solid component diameter tumor is observed in the right lower lobe. Enlarged contralateral hilar lymph nodes are observed. No distant metastases are observed.,T1c N3 M0
91,A 1.9 cm solid component diameter tumor is observed in the left lower lobe. Enlarged ipsilateral scalene lymph nodes are observed. No distant metastases are observed.,T1b N3 M0
92,A 3.3 cm solid component diameter tumor is observed in the left lower lobe. Separate tumor nodules are observed within the tongue ward. No lymph node enlargement is observed. Malignant pleural effusion is observed.,T4 N0 M1a
93,A 0.3 cm solid component diameter tumor is found in the left lower lobe. The total diameter of the ground-glass nodule is 2 cm. No lymph node enlargement or distant metastasis.,T1mi N0 M0
94,"A 2.9 cm solid component diameter tumor is observed in the left upper lobe. Enlarged hilar lymph nodes on the same side are observed, but no mediastinal lymph node enlargement is observed. A single metastasis in the brain is observed.",T1c N1 M1b
95,A 4.6 cm solid component diameter tumor is observed in the right lower lobe. Enlarged mediastinal lymph nodes on the same side are observed. Three metastases in the liver are observed.,T2b N2 M1c
96,"A 2.5 cm solid component diameter tumor is observed in the left lower lobe. The tumor invades the main bronchus but not the carina. Enlarged ipsilateral hilar lymph nodes, but no mediastinal lymph node enlargement. No distant metastasis.",T2a N1 M0
97,"A 17 mm solid tumor with a total ground-glass nodule diameter of 21mm is found in the right upper lobe, surrounded by lung. No bronchoscopic evidence of invasion is found beyond the lobar bronchus. No lymph node enlargement. A 7 mm metastatic tumor is found in the liver.",T1b N0 M1b
98,A 2.1 cm solid component diameter tumor is observed in the right upper lobe surrounded by lung. No lymph node enlargement or distant metastasis.,T1c N0 M0
99,A 1.9 cm solid component diameter tumor is observed in the left upper lobe. The tumor is associated with partial atelectasis extending to the hilum. Enlarged ipsilateral hilar and mediastinal lymph node. No distant metastasis.,T2a N2 M0
100,A 100 mm tumor is identified in the right lower lobe. Enlarged right hilar and bilateral mediastinal lymph nodes. There is no other metastasis.,T4 N3 M0

